Deep Learning Based Analysis of Prostate Cancer from MP-MRI

The diagnosis of prostate cancer faces a problem with overdiagnosis that leads to damaging side effects due to unnecessary treatment. Research has shown that the use of multi-parametric magnetic resonance images to conduct biopsies can drastically help to mitigate the overdiagnosis, thus reducing the side effects on healthy patients. This study aims to investigate the use of deep learning techniques to explore computer-aid diagnosis based on MRI as input. Several diagnosis problems ranging from classification of lesions as being clinically significant or not to the detection and segmentation of lesions are addressed with deep learning based approaches. This thesis tackled two main problems regarding the diagnosis of prostate cancer. Firstly, XmasNet was used to conduct two large experiments on the classification of lesions. Secondly, detection and segmentation experiments were conducted, first on the prostate and afterward on the prostate cancer lesions. The former experiments explored the lesions through a two-dimensional space, while the latter explored models to work with three-dimensional inputs. For this task, the 3D models explored were the 3D U-Net and a pretrained 3D ResNet-18. A rigorous analysis of all these problems was conducted with a total of two networks, two cropping techniques, two resampling techniques, two crop sizes, five input sizes and data augmentations experimented for lesion classification. While for segmentation two models, two input sizes and data augmentations were experimented. However, while the binary classification of the clinical significance of lesions and the detection and segmentation of the prostate already achieve the desired results (0.870 AUC and 0.915 dice score respectively), the classification of the PIRADS score and the segmentation of lesions still have a large margin to improve (0.664 accuracy and 0.690 dice score respectively).

==> logo/generate.m <==

% Aaltologo char generator

function y = generate(fileID, x, dx = 0)
d = size(x);
xmin = 1000;
for i = 1:d(1) 
 if (x(i,2) < xmin) xmin = x(i,2); end
end

ddx = 0;
% If negative, absolute x position; if positive, offset
if (dx < 0) ddx = xmin - abs(dx); else ddx = -dx; end

for i = 1:d(1) 
  if     (x(i,1) == 0) fprintf(fileID, '(%3.4f,%3.4f)..', x(i,2) - ddx, x(i,3));
  elseif (x(i,1) == 1) fprintf(fileID, '(%3.4f,%3.4f)--cycle\n%%---\n', x(i,2) - ddx, x(i,3));
  elseif (x(i,1) == 2) fprintf(fileID, '(%3.4f,%3.4f)--', x(i,2) - ddx, x(i,3));
  elseif (x(i,1) == 3) fprintf(fileID, 'controls(%3.4f,%3.4f)', x(i,2) - ddx, x(i,3));
  elseif (x(i,1) == 4) fprintf(fileID, 'and(%3.4f,%3.4f)..\n', x(i,2) - ddx, x(i,3));
  elseif (x(i,1) == 5) fprintf(fileID, '(%3.4f,%3.4f)\n', x(i,2) - ddx, x(i,3));
  else disp('ERROR')
end

end


==> logo/letters.m <==

% Aaltologo char generator

% 0: ()..
% 1: ()--cycle
% 2: ()--
% 3: controls()
% 4: and()..
% 5: ()

ltrA = [
2, 24.6066,.6264;
2, 24.7874,-.0391;
2, 25.6385,-.0391;
2, 24.5758,3.2641;
2, 23.6388,3.2641;
2, 22.4725,-.0391;
2, 23.2882,-.0391;
2, 23.4999,.6264;
1, 24.6066,.6264;
2, 24.4413,1.2352;
2, 23.6851,1.2352;
2, 24.0908,2.5266;
1, 24.4413,1.2352];

ltra = [
0, 31.5824,1.6017;
3, 31.6133,1.7959;
4, 31.7522,1.8897;
0, 32.0079,1.8897;
3, 32.2438,1.8897;
4, 32.3849,1.8046;
0, 32.3849,1.6671;
3, 32.3849,1.5712;
4, 32.3298,1.5276;
2, 32.1688,1.5035;
0, 31.7830,1.4381;
3, 31.1062,1.3290;
4, 30.8217,1.0955;
0, 30.8217,.6504;
3, 30.8217,.1988;
4, 31.1767,-.1023;
0, 31.7081,-.1023;
3, 31.9991,-.1023;
4, 32.1645,-.0434;
0, 32.4047,.1486;
3, 32.4290,.0591;
4, 32.4290,.0460;
2, 32.4598,-.0391;
0, 33.1852,-.0391;
3, 33.1058,.0809;
4, 33.0948,.1136;
2, 33.0948,.3733;
0, 33.0948,1.4730;
3, 33.0948,1.8308;
4, 33.0309,2.0185;
0, 32.8545,2.1712;
3, 32.6649,2.3368;
4, 32.3849,2.4219;
0, 32.0189,2.4219;
3, 31.3377,2.4219;
4, 30.9915,2.1559;
2, 30.9474,1.6017;
1, 31.5824,1.6017;
0, 32.4047,.7333;
3, 32.2901,.5304;
4, 32.1181,.4322;
0, 31.8844,.4322;
3, 31.6640,.4322;
4, 31.5228,.5261;
0, 31.5228,.6853;
3, 31.5228,.8294;
4, 31.6331,.9123;
2, 31.8889,.9712;
0, 32.1446,1.0279;
3, 32.2637,1.0518;
4, 32.3298,1.0715;
2, 32.4047,1.0999;
1, 32.4047,.7333];

ltrc =[
0, 5.2977,1.4926;
3, 5.2536,2.0621;
4, 4.8237,2.4176;
0, 4.1909,2.4176;
3, 3.4259,2.4176;
4, 2.9651,1.9377;
0, 2.9651,1.1500;
3, 2.9651,.3821;
4, 3.4303,-.1023;
0, 4.1667,-.1023;
3, 4.8082,-.1023;
4, 5.2294,.2380;
2, 5.3286,.8424;
0, 4.6385,.8773;
3, 4.5812,.5959;
4, 4.4423,.4671;
0, 4.1866,.4671;
3, 3.8559,.4671;
4, 3.6816,.7137;
0, 3.6816,1.1697;
3, 3.6816,1.6061;
4, 3.8559,1.8505;
0, 4.1821,1.8505;
3, 4.4181,1.8505;
4, 4.5812,1.7152;
2, 4.6231,1.4926;
1, 5.2977,1.4926];

ltrd = [
2, 9.1226,3.2727;
2, 8.4105,3.2727;
0, 8.4105,2.1841;
3, 8.2407,2.3586;
4, 8.0489,2.4328;
0, 7.7887,2.4328;
3, 7.1383,2.4328;
4, 6.7084,1.9267;
0. 6.7084,1.1651;
3, 6.7084,.4103;
4, 7.1339,-.0938;
0, 7.7733,-.0938;
3, 8.0709,-.0938;
4, 8.2605,-.0065;
2, 8.4413,.2269;
2, 8.4413,-.0305;
2, 9.1226,-.0305;
1, 9.1226,3.2727;
0, 7.9188,1.8633;
3, 8.2297,1.8633;
4, 8.4347,1.5862;
0, 8.4347,1.1586;
3, 8.4347,.7527;
4, 8.2253,.4757;
0, 7.9188,.4757;
3, 7.6145,.4757;
4, 7.4095,.7527;
0, 7.4095,1.1695;
3, 7.4095,1.5862;
4, 7.6145,1.8633;
1, 7.9188,1.8633]; % 5

ltre = [
0, 12.0373,.9600;
3, 12.0373,1.2786;
4, 12.0019,1.4903;
0, 11.9270,1.6888;
3, 11.7506,2.1644;
4, 11.3604,2.4285;
0, 10.8400,2.4285;
3, 10.1125,2.4285;
4, 9.6032,1.9070;
0, 9.6032,1.1651;
3, 9.6032,.4103;
4, 10.0971,-.0938;
0, 10.8444,-.0938;
3, 11.4199,-.0938;
4, 11.8719,.2030;
2, 12.0064,.6677;
0, 11.2854,.6677;
3, 11.1840,.5194;
4, 11.0539,.4560;
0, 10.8643,.4560;
3, 10.5601,.4560;
4, 10.3638,.6327;
2, 10.3176,.9600;
1, 12.0373,.9600;
0, 10.3242,1.4576;
3, 10.3793,1.7346;
4, 10.5601,1.8917;
0, 10.8334,1.8917;
3, 11.1090,1.8917;
4, 11.2744,1.7346;
2, 11.3053,1.4576;
1, 10.3242,1.4576];

ltrh = [
2, 6.5566,3.2641;
2, 5.8444,3.2641;
2, 5.8444,-.0391;
2, 6.5566,-.0391;
0, 6.5566,1.3050;
3, 6.5566,1.5581;
4, 6.5698,1.6257;
0, 6.6514,1.7064;
3, 6.7263,1.7850;
4, 6.8410,1.8308;
0, 6.9623,1.8308;
3, 7.0813,1.8308;
4, 7.1827,1.7850;
0, 7.2423,1.7064;
3, 7.3062,1.6214;
4, 7.3216,1.5319;
2, 7.3216,1.3050;
2, 7.3216,-.0391;
2, 8.0338,-.0391;
0, 8.0338,1.4337;
3, 8.0338,1.7959;
4, 7.9720,1.9988;
0, 7.8177,2.1668;
3, 7.6633,2.3281;
4, 7.4363,2.4219;
0, 7.1960,2.4219;
3, 6.9468,2.4219;
4, 6.7551,2.3368;
2, 6.5566,2.1515;
1, 6.5566,3.2641];

ltri = [
2, 6.1815,2.3630;
2, 5.4694,2.3630;
2, 5.4694,-.0305;
2, 6.1815,-.0305;
1, 6.1815,2.3630;
2, 6.1815,3.2727;
2, 5.4694,3.2727;
2, 5.4694,2.6945;
2, 6.1815,2.6945;
1, 6.1815,3.2727];

ltrj = [
2, 6.1815,2.3630;
2, 5.4694,2.3630;
2, 5.4694,-.0305;
2, 5.46,-.15;
2, 5.43,-.23;
2, 5.37,-.28;
2, 5.3,-.3;
2, 5.0,-.32;
2, 5.0,-.83;
2, 5.5,-.83;
2, 5.68,-.81;
2, 5.89,-.73;
2, 6.04,-.59;
2, 6.14,-.40;
2, 6.1815,-.2;
1, 6.1815,2.3630;
2, 6.1815,3.2727;
2, 5.4694,3.2727;
2, 5.4694,2.6945;
2, 6.1815,2.6945;
1, 6.1815,3.2727];

ltrk = [
2, 35.1714,1.4509;
2, 36.0929,2.3630;
2, 35.2110,2.3630;
2, 34.4703,1.5404;
2, 34.4703,3.2727;
2, 33.7581,3.2727;
2, 33.7581,-.0305;
2, 34.4703,-.0305;
2, 34.4703,.7680;
2, 34.6995,.9906;
2, 35.3014,-.0305;
2, 36.1723,-.0305;
1, 35.1714,1.4509];

ltrl = [
2, 15.4306,3.2641;
2, 14.7184,3.2641;
2, 14.7184,-.0391;
2, 15.4306,-.0391;
1, 15.4306,3.2641];

ltrn = [
2, 24.2315,2.3630;
2, 24.2315,-.0305;
2, 24.9436,-.0305;
0, 24.9436,1.3135;
3, 24.9436,1.5208;
4, 24.9679,1.6212;
0, 25.0494,1.7085;
3, 25.1244,1.7935;
4, 25.2347,1.8394;
0, 25.3538,1.8394;
3, 25.4794,1.8394;
4, 25.5853,1.7891;
0, 25.6447,1.6997;
3, 25.7043,1.6103;
4, 25.7197,1.5164;
2, 25.7197,1.2721;
2, 25.7197,-.0305;
2, 26.4296,-.0305;
0, 26.4296,1.5208;
3, 26.4296,2.0859;
4, 26.1100,2.4328;
0, 25.5853,2.4328;
3, 25.3339,2.4328;
4, 25.1884,2.3673;
2,24.9238,2.1295;
2, 24.9238,2.3630;
1, 24.2315,2.3630;];

ltrr = [
2, 26.0287,2.3521;
2, 26.0287,-.0391;
2, 26.7408,-.0391;
0, 26.7408,.6351;
3, 26.7408,1.0999;
4, 26.7651,1.3246;
0, 26.8356,1.4817;
3, 26.9150,1.6606;
4, 27.1156,1.7697;
0, 27.3603,1.7697;
3, 27.4110,1.7697;
4, 27.4551,1.7653;
2, 27.5411,1.7544;
0, 27.5411,2.4176;
3, 27.0252,2.4219;
4, 26.8444,2.3128;
2, 26.7055,1.9290;
2, 26.7254,2.3521;
1, 26.0287,2.3521];

ltrs = [
0, 48.9732,1.6367;
3, 48.9115,2.1428;
4, 48.5322,2.4176;
0, 47.9105,2.4176;
3, 47.2690,2.4176;
4, 46.8787,2.1276;
0, 46.8787,1.6453;
3, 46.8787,1.2657;
4, 47.0837,1.0715;
2, 47.6151,.9580;
0, 48.0561,.8577;
3, 48.2456,.8141;
4, 48.3272,.7486;
0, 48.3272,.6395;
3, 48.3272,.5021;
4, 48.1751,.4082;
0, 47.9546,.4082;
3, 47.6702,.4082;
4, 47.5203,.5151;
2, 47.4806,.7399;
0, 46.8126,.7399;
3, 46.8545,.2097;
4, 47.2690,-.1023;
0, 47.9414,-.1023;
3, 48.6117,-.1023;
4, 49.0283,.2141;
0, 49.0283,.7203;
3, 49.0283,.9123;
4, 48.9622,1.0912;
0, 48.8475,1.2003;
3, 48.7417,1.3094;
4, 48.5918,1.3726;
2, 48.2963,1.4337;
0, 47.8510,1.5276;
3, 47.6239,1.5777;
4, 47.5556,1.6214;
0, 47.5556,1.7108;
3, 47.5556,1.8308;
4, 47.6900,1.9094;
0, 47.8951,1.9094;
3, 48.1310,1.9094;
4, 48.2765,1.8155;
2, 48.3052,1.6367;
1, 48.9732,1.6367];

ltrt = [
2, 29.3798,2.3238;
2, 28.9433,2.3238;
2, 28.9433,3.0809;
2, 28.2334,3.0809;
2, 28.2334,2.3238;
2, 27.8916,2.3238;
2, 27.8916,1.8308;
2, 28.2334,1.8308;
0, 28.2334,.7399;
3, 28.2334,.3668;
4, 28.2621,.2380;
0, 28.3723,.1203;
3, 28.4781,.0068;
4, 28.6325,-.0391;
2, 28.9433,-.0391;
2, 29.3798,-.0391;
2, 29.3798,.4912;
0, 29.1241,.4912;
3, 28.9588,.4912;
4, 28.9433,.5217;
2, 28.9433,.8970;
2, 28.9433,1.8308;
2, 29.3798,1.8308;
1, 29.3798,2.3238];

ltru = [
2, 57.2979,2.3630;
2, 56.5880,2.3630;
0, 56.5880,1.0146;
3, 56.5880,.7768;
4, 56.5769,.7222;
0, 56.5108,.6394;
3, 56.4469,.5498;
4, 56.3367,.4997;
0, 56.2066,.4997;
3, 56.0765,.4997;
4, 55.9619,.5498;
0, 55.8957,.6394;
3, 55.8296,.7222;
4, 55.8207,.7833;
2, 55.8207,1.0146;
2, 55.8207,2.3630;
2, 55.1086,2.3630;
0, 55.1086,.8618;
3, 55.1086,.5194;
4, 55.1748,.3164;
0, 55.3401,.1527;
3, 55.5011,-.0065;
4, 55.7304,-.0938;
0, 55.9817,-.0938;
3, 56.2771,-.0938;
4, 56.4513,-.0065;
2, 56.6210,.2313;
2, 56.6210,-.0305;
2, 57.2979,-.0305;
1, 57.2979,2.3630];

ltry = [
2, 15.7001,2.3679;
0, 15.3826,1.2879;
3, 15.3275,1.0741;
4, 15.2878,.9127;
2, 15.2592,.7533;
0, 15.2283,.8472;
3, 15.1732,1.0457;
4, 15.1732,1.0501;
2, 15.1026,1.2727;
2, 14.7477,2.3679;
2, 13.9871,2.3679;
0, 14.7829,.3586;
3, 14.8668,.1514;
4, 14.8734,.1361;
0, 14.8734,.0509;
3, 14.8734,-.1563;
4, 14.7565,-.2501;
2, 14.5073,-.2501;
2, 14.2957,-.2501;
2, 14.2957,-.7803;
0, 14.7124,-.7803;
3, 15.2526,-.7803;
4, 15.3694,-.6821;
2, 15.5943,-.0429;
2, 16.4343,2.3679;
1, 15.7001,2.3679];

taiken = false;
taikfi1 = false;
taikfi2 = true;


fileID = fopen('toal.tex','w');

if taiken
generate(fileID, ltrA, -41.0000);
generate(fileID, ltrr, -(41.0000+3.4));
generate(fileID, ltrc, -(41.0000+5.2));
generate(fileID, ltrh, -(41.0000+7.9));
generate(fileID, ltri, -(41.0000+10.8));
generate(fileID, ltrt, -(41.0000+12.0));
generate(fileID, ltre, -(41.0000+13.8));
generate(fileID, ltrc, -(41.0000+16.5));
generate(fileID, ltrt, -(41.0000+19.1));
generate(fileID, ltru, -(41.0000+20.9));
generate(fileID, ltrr, -(41.0000+23.6));
generate(fileID, ltre, -(41.0000+25.3));
%generate(fileID, ltrs, -29.8000);
end

if taikfi1
generate(fileID, ltra, -41.0000);
generate(fileID, ltrr, -(41.0000+2.8));
generate(fileID, ltrk, -(41.0000+4.8));
generate(fileID, ltrk, -(41.0000+7.6));
generate(fileID, ltri, -(41.0000+10.3));
generate(fileID, ltrt, -(41.0000+11.5));
generate(fileID, ltre, -(41.0000+13.3));
generate(fileID, ltrh, -(41.0000+16.2));
generate(fileID, ltrt, -(41.0000+18.8));
generate(fileID, ltru, -(41.0000+20.8));
generate(fileID, ltru, -(41.0000+23.5));
generate(fileID, ltrr, -(41.0000+26.2));
generate(fileID, ltri, -(41.0000+28.1));
generate(fileID, ltrn, -(41.0000+29.3));
end

if taikfi2
generate(fileID, ltrt, -(5.0000+1.6));
generate(fileID, ltre, -(5.0000+3.5));
generate(fileID, ltri, -(5.0000+6.4));
generate(fileID, ltrd, -(5.0000+7.6));
generate(fileID, ltre, -(5.0000+10.4));
generate(fileID, ltrn, -(5.0000+13.3));

generate(fileID, ltrs, -(5.0000+17.9));
generate(fileID, ltru, -(5.0000+20.5));
generate(fileID, ltru, -(5.0000+23.2));
generate(fileID, ltrn, -(5.0000+25.9));
generate(fileID, ltrn, -(5.0000+28.6));
generate(fileID, ltri, -(5.0000+31.3));
generate(fileID, ltrt, -(5.0000+32.5));
generate(fileID, ltrt, -(5.0000+34.4));
generate(fileID, ltre, -(5.0000+36.1));
generate(fileID, ltrl, -(5.0000+39.0));
generate(fileID, ltru, -(5.0000+40.2));
generate(fileID, ltrn, -(5.0000+42.9));

generate(fileID, ltrj, -(5.0000+46.8)); % find j!
generate(fileID, ltra, -(5.0000+48.3));

end

ltr = ltrj;
hold on
axis("equal")
plot(ltr(:,2), ltr(:,3), '-')
plot(ltr(:,2), ltr(:,3), 'o')

fclose(fileID);



